Practical programming research of Linear DML model based on the simplest Python code: From the standpoint of novice researchers

This paper presents linear DML models for causal inference using the simplest Python code on a Jupyter notebook based on an Anaconda platform and compares the performance of different DML models. The results show that current Library API technology is not yet sufficient to enable novice Python users to build qualified and high-quality DML models with the simplest coding approach. Novice users attempting to perform DML causal inference using Python still have to improve their mathematical and computer knowledge to adapt to more flexible DML programming. Additionally, the issue of mismatched outcome variable dimensions is also widespread when building linear DML models in Jupyter notebook.

==> code.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "dc965c87-1a8b-4297-853c-5d06e7ac67ae",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DML Model Results:\n",
      "Mean Squared Error (MSE): 14.4012\n",
      "Mean Absolute Error (MAE): 2.9868\n",
      "R²: -0.0131\n",
      "Training Time: 0.3418 seconds\n",
      "--------------------------------------------------\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "A scalar was specified but there are multiple treatments; the same value will be used for each treatment.  Consider specifyingall treatments, or using the const_marginal_effect method.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import time\n",
    "from sklearn.metrics import mean_squared_error, mean_absolute_error, r2_score\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "from econml.dml import LinearDML\n",
    "\n",
    "# 生成合成数据集\n",
    "np.random.seed(42)\n",
    "X = np.random.randn(1000, 5)  \n",
    "y = X @ np.array([1.5, -2, 0.5, 0, 3]) + np.random.randn(1000)  \n",
    "\n",
    "# 数据集划分\n",
    "X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)\n",
    "\n",
    "# 选择处理变量（T）和控制变量（X）\n",
    "T_train = X_train[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_train_dml = X_train[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "T_test = X_test[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_test_dml = X_test[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "# 初始化 DML 模型\n",
    "dml_model = LinearDML(\n",
    "    model_y=RandomForestRegressor(),\n",
    "    model_t=RandomForestRegressor(),\n",
    "    discrete_treatment=False,\n",
    "    linear_first_stages=False\n",
    ")\n",
    "\n",
    "# 定义评估函数\n",
    "def evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test):\n",
    "    # 模型训练\n",
    "    start_time = time.time()\n",
    "    dml_model.fit(y_train, T_train, X=X_train_dml)\n",
    "    train_time = time.time() - start_time\n",
    "\n",
    "    # 使用 effect 方法获取预测结果\n",
    "    y_pred = dml_model.effect(X_test_dml)\n",
    "\n",
    "    # 计算评价指标\n",
    "    mse = mean_squared_error(y_test, y_pred)\n",
    "    mae = mean_absolute_error(y_test, y_pred)\n",
    "    r2 = r2_score(y_test, y_pred)\n",
    "    \n",
    "    # 输出评价指标\n",
    "    print(f'DML Model Results:')\n",
    "    print(f'Mean Squared Error (MSE): {mse:.4f}')\n",
    "    print(f'Mean Absolute Error (MAE): {mae:.4f}')\n",
    "    print(f'R²: {r2:.4f}')\n",
    "    print(f'Training Time: {train_time:.4f} seconds')\n",
    "    print('-' * 50)\n",
    "\n",
    "# 调用评估函数\n",
    "evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "308a64db-5a13-4b94-a66f-dfc20f69c2fa",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Collecting pygam\n",
      "  Downloading pygam-0.9.1-py3-none-any.whl.metadata (7.1 kB)\n",
      "Requirement already satisfied: numpy>=1.25 in /Library/anaconda3/lib/python3.12/site-packages (from pygam) (1.26.4)\n",
      "Collecting progressbar2<5.0.0,>=4.2.0 (from pygam)\n",
      "  Downloading progressbar2-4.5.0-py3-none-any.whl.metadata (16 kB)\n",
      "Collecting scipy<1.12,>=1.11.1 (from pygam)\n",
      "  Downloading scipy-1.11.4-cp312-cp312-macosx_12_0_arm64.whl.metadata (217 kB)\n",
      "Collecting python-utils>=3.8.1 (from progressbar2<5.0.0,>=4.2.0->pygam)\n",
      "  Downloading python_utils-3.9.1-py2.py3-none-any.whl.metadata (9.8 kB)\n",
      "Requirement already satisfied: typing_extensions>3.10.0.2 in /Library/anaconda3/lib/python3.12/site-packages (from python-utils>=3.8.1->progressbar2<5.0.0,>=4.2.0->pygam) (4.11.0)\n",
      "Downloading pygam-0.9.1-py3-none-any.whl (522 kB)\n",
      "Downloading progressbar2-4.5.0-py3-none-any.whl (57 kB)\n",
      "Downloading scipy-1.11.4-cp312-cp312-macosx_12_0_arm64.whl (29.6 MB)\n",
      "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m29.6/29.6 MB\u001b[0m \u001b[31m572.3 kB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m00:01\u001b[0m00:03\u001b[0m\n",
      "\u001b[?25hDownloading python_utils-3.9.1-py2.py3-none-any.whl (32 kB)\n",
      "Installing collected packages: scipy, python-utils, progressbar2, pygam\n",
      "  Attempting uninstall: scipy\n",
      "    Found existing installation: scipy 1.13.1\n",
      "    Uninstalling scipy-1.13.1:\n",
      "      Successfully uninstalled scipy-1.13.1\n",
      "Successfully installed progressbar2-4.5.0 pygam-0.9.1 python-utils-3.9.1 scipy-1.11.4\n"
     ]
    }
   ],
   "source": [
    "!pip install pygam\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "id": "92ef49a8-7ad6-4aa5-8a38-3d115e7775e4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DML Model Results:\n",
      "Mean Squared Error (MSE): 16.9532\n",
      "Mean Absolute Error (MAE): 3.3011\n",
      "R²: -0.0026\n",
      "Training Time: 6.1360 seconds\n",
      "--------------------------------------------------\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "A scalar was specified but there are multiple treatments; the same value will be used for each treatment.  Consider specifyingall treatments, or using the const_marginal_effect method.\n"
     ]
    }
   ],
   "source": [
    "!pip install pygam\n",
    "import numpy as np\n",
    "import time\n",
    "from sklearn.metrics import mean_squared_error, mean_absolute_error, r2_score\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "from econml.dml import LinearDML\n",
    "\n",
    "n = 5000  # 增加样本量\n",
    "X = np.random.randn(n, 5)\n",
    "y = X @ np.array([1.5, -2, 0.5, 0, 3]) + np.random.randn(n)\n",
    "\n",
    "\n",
    "# 数据集划分\n",
    "X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)\n",
    "\n",
    "# 选择处理变量（T）和控制变量（X）\n",
    "T_train = X_train[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_train_dml = X_train[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "T_test = X_test[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_test_dml = X_test[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "import statsmodels.api as sm\n",
    "\n",
    "from sklearn.neural_network import MLPRegressor\n",
    "\n",
    "dml_model = LinearDML(\n",
    "    model_y=MLPRegressor(hidden_layer_sizes=(128, 64), activation='relu', solver='adam', max_iter=500),\n",
    "    model_t=MLPRegressor(hidden_layer_sizes=(128, 64), activation='relu', solver='adam', max_iter=500),\n",
    "    discrete_treatment=False,\n",
    "    linear_first_stages=False\n",
    ")\n",
    "\n",
    "\n",
    "\n",
    "# 定义评估函数\n",
    "def evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test):\n",
    "    # 模型训练\n",
    "    start_time = time.time()\n",
    "    dml_model.fit(y_train, T_train, X=X_train_dml)\n",
    "    train_time = time.time() - start_time\n",
    "\n",
    "    # 使用 effect 方法获取预测结果\n",
    "    y_pred = dml_model.effect(X_test_dml)\n",
    "\n",
    "    # 计算评价指标\n",
    "    mse = mean_squared_error(y_test, y_pred)\n",
    "    mae = mean_absolute_error(y_test, y_pred)\n",
    "    r2 = r2_score(y_test, y_pred)\n",
    "    \n",
    "    # 输出评价指标\n",
    "    print(f'DML Model Results:')\n",
    "    print(f'Mean Squared Error (MSE): {mse:.4f}')\n",
    "    print(f'Mean Absolute Error (MAE): {mae:.4f}')\n",
    "    print(f'R²: {r2:.4f}')\n",
    "    print(f'Training Time: {train_time:.4f} seconds')\n",
    "    print('-' * 50)\n",
    "\n",
    "# 调用评估函数\n",
    "evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "id": "cac2a9de-5ac1-4300-ba31-7e5af2aa8abe",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DML Model Results:\n",
      "Mean Squared Error (MSE): 14.6655\n",
      "Mean Absolute Error (MAE): 3.0486\n",
      "R²: -0.0146\n",
      "Training Time: 1.7447 seconds\n",
      "--------------------------------------------------\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "A scalar was specified but there are multiple treatments; the same value will be used for each treatment.  Consider specifyingall treatments, or using the const_marginal_effect method.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import time\n",
    "from sklearn.metrics import mean_squared_error, mean_absolute_error, r2_score\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "from econml.dml import LinearDML\n",
    "\n",
    "n = 5000  # 增加样本量\n",
    "X = np.random.randn(n, 5)\n",
    "y = X @ np.array([1.5, -2, 0.5, 0, 3]) + np.random.randn(n)\n",
    "\n",
    "\n",
    "# 数据集划分\n",
    "X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)\n",
    "\n",
    "# 选择处理变量（T）和控制变量（X）\n",
    "T_train = X_train[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_train_dml = X_train[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "T_test = X_test[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_test_dml = X_test[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "from xgboost import XGBRegressor\n",
    "from econml.dml import LinearDML\n",
    "\n",
    "dml_model = LinearDML(\n",
    "    model_y=XGBRegressor(n_estimators=200, learning_rate=0.05, max_depth=6),\n",
    "    model_t=XGBRegressor(n_estimators=200, learning_rate=0.05, max_depth=6),\n",
    "    discrete_treatment=False,\n",
    "    linear_first_stages=False\n",
    ")\n",
    "\n",
    "\n",
    "# 定义评估函数\n",
    "def evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test):\n",
    "    # 模型训练\n",
    "    start_time = time.time()\n",
    "    dml_model.fit(y_train, T_train, X=X_train_dml)\n",
    "    train_time = time.time() - start_time\n",
    "\n",
    "    # 使用 effect 方法获取预测结果\n",
    "    y_pred = dml_model.effect(X_test_dml)\n",
    "\n",
    "    # 计算评价指标\n",
    "    mse = mean_squared_error(y_test, y_pred)\n",
    "    mae = mean_absolute_error(y_test, y_pred)\n",
    "    r2 = r2_score(y_test, y_pred)\n",
    "    \n",
    "    # 输出评价指标\n",
    "    print(f'DML Model Results:')\n",
    "    print(f'Mean Squared Error (MSE): {mse:.4f}')\n",
    "    print(f'Mean Absolute Error (MAE): {mae:.4f}')\n",
    "    print(f'R²: {r2:.4f}')\n",
    "    print(f'Training Time: {train_time:.4f} seconds')\n",
    "    print('-' * 50)\n",
    "\n",
    "# 调用评估函数\n",
    "evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "id": "9142df10-2f70-4334-b681-9242baad742d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DML Model Results:\n",
      "Mean Squared Error (MSE): 17.2776\n",
      "Mean Absolute Error (MAE): 3.3533\n",
      "R²: -0.0093\n",
      "Training Time: 1.9666 seconds\n",
      "--------------------------------------------------\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "A scalar was specified but there are multiple treatments; the same value will be used for each treatment.  Consider specifyingall treatments, or using the const_marginal_effect method.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import time\n",
    "from sklearn.metrics import mean_squared_error, mean_absolute_error, r2_score\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "from econml.dml import LinearDML\n",
    "\n",
    "n = 5000  # 增加样本量\n",
    "X = np.random.randn(n, 5)\n",
    "y = X @ np.array([1.5, -2, 0.5, 0, 3]) + np.random.randn(n)\n",
    "\n",
    "\n",
    "# 数据集划分\n",
    "X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)\n",
    "\n",
    "# 选择处理变量（T）和控制变量（X）\n",
    "T_train = X_train[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_train_dml = X_train[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "T_test = X_test[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_test_dml = X_test[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "\n",
    "dml_model = LinearDML(\n",
    "    model_y=RandomForestRegressor(n_estimators=200, max_depth=10, min_samples_split=5),\n",
    "    model_t=RandomForestRegressor(n_estimators=200, max_depth=10, min_samples_split=5),\n",
    "    discrete_treatment=False,\n",
    "    linear_first_stages=False\n",
    ")\n",
    "\n",
    "\n",
    "# 定义评估函数\n",
    "def evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test):\n",
    "    # 模型训练\n",
    "    start_time = time.time()\n",
    "    dml_model.fit(y_train, T_train, X=X_train_dml)\n",
    "    train_time = time.time() - start_time\n",
    "\n",
    "    # 使用 effect 方法获取预测结果\n",
    "    y_pred = dml_model.effect(X_test_dml)\n",
    "\n",
    "    # 计算评价指标\n",
    "    mse = mean_squared_error(y_test, y_pred)\n",
    "    mae = mean_absolute_error(y_test, y_pred)\n",
    "    r2 = r2_score(y_test, y_pred)\n",
    "    \n",
    "    # 输出评价指标\n",
    "    print(f'DML Model Results:')\n",
    "    print(f'Mean Squared Error (MSE): {mse:.4f}')\n",
    "    print(f'Mean Absolute Error (MAE): {mae:.4f}')\n",
    "    print(f'R²: {r2:.4f}')\n",
    "    print(f'Training Time: {train_time:.4f} seconds')\n",
    "    print('-' * 50)\n",
    "\n",
    "# 调用评估函数\n",
    "evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "id": "bed290de-0e19-4225-9c2b-f72ba01d1f3e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DML Model Results:\n",
      "Mean Squared Error (MSE): 17.2292\n",
      "Mean Absolute Error (MAE): 3.3485\n",
      "R²: -0.0065\n",
      "Training Time: 0.7989 seconds\n",
      "--------------------------------------------------\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "A scalar was specified but there are multiple treatments; the same value will be used for each treatment.  Consider specifyingall treatments, or using the const_marginal_effect method.\n"
     ]
    }
   ],
   "source": [
    "from sklearn.multioutput import MultiOutputRegressor\n",
    "from catboost import CatBoostRegressor\n",
    "from econml.dml import LinearDML\n",
    "\n",
    "# 使用 MultiOutputRegressor 包装 CatBoostRegressor\n",
    "model_t = MultiOutputRegressor(CatBoostRegressor(iterations=200, learning_rate=0.05, depth=6, verbose=0))\n",
    "\n",
    "dml_model = LinearDML(\n",
    "    model_y=CatBoostRegressor(iterations=200, learning_rate=0.05, depth=6, verbose=0),\n",
    "    model_t=model_t,  # 使用 MultiOutputRegressor 包装的 CatBoostRegressor\n",
    "    discrete_treatment=False,\n",
    "    linear_first_stages=False\n",
    ")\n",
    "\n",
    "# 调用评估函数\n",
    "evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "a7e3457d-5d60-4b65-85aa-e38df2a93570",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import time\n",
    "from sklearn.metrics import mean_squared_error, mean_absolute_error, r2_score\n",
    "from sklearn.model_selection import train_test_split, cross_val_score\n",
    "from sklearn.linear_model import LinearRegression\n",
    "from sklearn.svm import SVR\n",
    "from econml.dml import LinearDML\n",
    "from sklearn.ensemble import RandomForestRegressor"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "256d1829-5c5e-46ac-8047-4236e9fa516a",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(42)\n",
    "X = np.random.randn(1000, 5)  \n",
    "y = X @ np.array([1.5, -2, 0.5, 0, 3]) + np.random.randn(1000)  \n",
    "\n",
    "X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "11072608-3bc2-4b68-a282-0da972f766d8",
   "metadata": {},
   "outputs": [],
   "source": [
    "def evaluate_model(model, X_train, X_test, y_train, y_test, model_name):\n",
    "    start_time = time.time()\n",
    "    model.fit(X_train, y_train)\n",
    "    train_time = time.time() - start_time\n",
    "    \n",
    "    y_pred = model.predict(X_test)\n",
    "    \n",
    "    mse = mean_squared_error(y_test, y_pred)\n",
    "    mae = mean_absolute_error(y_test, y_pred)\n",
    "    r2 = r2_score(y_test, y_pred)\n",
    "    \n",
    "    # Cross-validation\n",
    "    cv_scores = cross_val_score(model, X_train, y_train, cv=5, scoring='r2')\n",
    "    cv_mean = cv_scores.mean()\n",
    "    \n",
    "    print(f'{model_name} Results:')\n",
    "    print(f'Mean Squared Error (MSE): {mse:.4f}')\n",
    "    print(f'Mean Absolute Error (MAE): {mae:.4f}')\n",
    "    print(f'R²: {r2:.4f}')\n",
    "    print(f'Cross-Validation R²: {cv_mean:.4f}')\n",
    "    print(f'Training Time: {train_time:.4f} seconds')\n",
    "    print('-' * 50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "1af254d5-2d7c-4c02-b3bd-55b2ae8e1df2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "OLS Results:\n",
      "Mean Squared Error (MSE): 0.9749\n",
      "Mean Absolute Error (MAE): 0.7898\n",
      "R²: 0.9314\n",
      "Cross-Validation R²: 0.9403\n",
      "Training Time: 0.0072 seconds\n",
      "--------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "ols_model = LinearRegression()\n",
    "evaluate_model(ols_model, X_train, X_test, y_train, y_test, 'OLS')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "91fbc4ee-a8af-4c2f-84d6-82ddd6ce0972",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SVM Results:\n",
      "Mean Squared Error (MSE): 1.6339\n",
      "Mean Absolute Error (MAE): 0.9180\n",
      "R²: 0.8851\n",
      "Cross-Validation R²: 0.8610\n",
      "Training Time: 0.0441 seconds\n",
      "--------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "svr_model = SVR(kernel='rbf')\n",
    "evaluate_model(svr_model, X_train, X_test, y_train, y_test, 'SVM')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "93ae1834-d099-4782-a805-053c28f8edfe",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DML Model Results:\n",
      "Mean Squared Error (MSE): 15.9975\n",
      "Mean Absolute Error (MAE): 3.2034\n",
      "R²: -0.0050\n",
      "Training Time: 0.1200 seconds\n",
      "--------------------------------------------------\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Model MultiTaskLassoCV(cv=5) has a non-default cv attribute, which will be ignored\n",
      "Model LassoCV(cv=5) has a non-default cv attribute, which will be ignored\n",
      "A scalar was specified but there are multiple treatments; the same value will be used for each treatment.  Consider specifyingall treatments, or using the const_marginal_effect method.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import time\n",
    "from sklearn.metrics import mean_squared_error, mean_absolute_error, r2_score\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.linear_model import LassoCV, MultiTaskLassoCV\n",
    "from econml.dml import LinearDML\n",
    "\n",
    "n = 5000  # 样本量\n",
    "X = np.random.randn(n, 5)\n",
    "y = X @ np.array([1.5, -2, 0.5, 0, 3]) + np.random.randn(n)\n",
    "\n",
    "# 数据集划分\n",
    "X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)\n",
    "\n",
    "# 选择处理变量（T）和控制变量（X）\n",
    "T_train = X_train[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_train_dml = X_train[:, 3:]  # 'sc1', 'sc2'\n",
    "\n",
    "T_test = X_test[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_test_dml = X_test[:, 3:]  # 'sc1', 'sc2'\n",
    "\n",
    "# 使用 MultiTaskLassoCV 作为 T 的回归模型\n",
    "dml_model = LinearDML(\n",
    "    model_y=LassoCV(cv=5),  # 目标变量的 Lasso 回归\n",
    "    model_t=MultiTaskLassoCV(cv=5),  # 处理变量的 MultiTaskLasso 回归\n",
    "    discrete_treatment=False,\n",
    "    linear_first_stages=False\n",
    ")\n",
    "\n",
    "# 定义评估函数\n",
    "def evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test):\n",
    "    start_time = time.time()\n",
    "    dml_model.fit(y_train, T_train, X=X_train_dml)\n",
    "    train_time = time.time() - start_time\n",
    "\n",
    "    # 使用 effect 方法获取预测结果\n",
    "    y_pred = dml_model.effect(X_test_dml)\n",
    "\n",
    "    # 计算评价指标\n",
    "    mse = mean_squared_error(y_test, y_pred)\n",
    "    mae = mean_absolute_error(y_test, y_pred)\n",
    "    r2 = r2_score(y_test, y_pred)\n",
    "    \n",
    "    # 输出评价指标\n",
    "    print(f'DML Model Results:')\n",
    "    print(f'Mean Squared Error (MSE): {mse:.4f}')\n",
    "    print(f'Mean Absolute Error (MAE): {mae:.4f}')\n",
    "    print(f'R²: {r2:.4f}')\n",
    "    print(f'Training Time: {train_time:.4f} seconds')\n",
    "    print('-' * 50)\n",
    "\n",
    "# 调用评估函数\n",
    "evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "428edc17-3ed6-4298-99bc-2b3f46504240",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DML Model Results:\n",
      "Mean Squared Error (MSE): 14.1610\n",
      "Mean Absolute Error (MAE): 2.9575\n",
      "R²: 0.0038\n",
      "Training Time: 0.0084 seconds\n",
      "--------------------------------------------------\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "A scalar was specified but there are multiple treatments; the same value will be used for each treatment.  Consider specifyingall treatments, or using the const_marginal_effect method.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import time\n",
    "from sklearn.metrics import mean_squared_error, mean_absolute_error, r2_score\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.linear_model import Ridge\n",
    "from econml.dml import LinearDML\n",
    "\n",
    "# 生成合成数据集\n",
    "np.random.seed(42)\n",
    "X = np.random.randn(1000, 5)  \n",
    "y = X @ np.array([1.5, -2, 0.5, 0, 3]) + np.random.randn(1000)  \n",
    "\n",
    "# 数据集划分\n",
    "X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)\n",
    "\n",
    "# 选择处理变量（T）和控制变量（X）\n",
    "T_train = X_train[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_train_dml = X_train[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "T_test = X_test[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_test_dml = X_test[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "# 初始化 DML 模型\n",
    "dml_model = LinearDML(\n",
    "    model_y=Ridge(),  # 将随机森林回归器替换为岭回归\n",
    "    model_t=Ridge(),  # 同样将处理变量模型替换为岭回归\n",
    "    discrete_treatment=False,\n",
    "    linear_first_stages=False\n",
    ")\n",
    "\n",
    "# 定义评估函数\n",
    "def evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test):\n",
    "    # 模型训练\n",
    "    start_time = time.time()\n",
    "    dml_model.fit(y_train, T_train, X=X_train_dml)\n",
    "    train_time = time.time() - start_time\n",
    "\n",
    "    # 使用 effect 方法获取预测结果\n",
    "    y_pred = dml_model.effect(X_test_dml)\n",
    "\n",
    "    # 计算评价指标\n",
    "    mse = mean_squared_error(y_test, y_pred)\n",
    "    mae = mean_absolute_error(y_test, y_pred)\n",
    "    r2 = r2_score(y_test, y_pred)\n",
    "    \n",
    "    # 输出评价指标\n",
    "    print(f'DML Model Results:')\n",
    "    print(f'Mean Squared Error (MSE): {mse:.4f}')\n",
    "    print(f'Mean Absolute Error (MAE): {mae:.4f}')\n",
    "    print(f'R²: {r2:.4f}')\n",
    "    print(f'Training Time: {train_time:.4f} seconds')\n",
    "    print('-' * 50)\n",
    "\n",
    "# 调用评估函数\n",
    "evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2448a3c0-ca62-4f5d-99a6-a3e8f9c3417f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 使用 effect 方法获取预测的 ATE\n",
    "    ate = dml_model.effect(X_test_dml)\n",
    "\n",
    "    # 计算置信区间\n",
    "    ate_conf_int = dml_model.effect_interval(X_test_dml, alpha=0.05)  # 95% 置信区间\n",
    "# 输出 ATE 和置信区间\n",
    "    print(f'Estimated Average Treatment Effect (ATE): {np.mean(ate):.4f}')\n",
    "    print(f'95% Confidence Interval for ATE: ({np.percentile(ate_conf_int[:, 0], 2.5):.4f}, {np.percentile(ate_conf_int[:, 1], 97.5):.4f})')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "8e634b98-c0aa-422d-a5ce-8b389b32080a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DML Model Results:\n",
      "Mean Squared Error (MSE): 14.1610\n",
      "Mean Absolute Error (MAE): 2.9575\n",
      "R²: 0.0038\n",
      "Training Time: 0.0197 seconds\n",
      "--------------------------------------------------\n",
      "Estimated Average Treatment Effect (ATE): 0.0194\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "A scalar was specified but there are multiple treatments; the same value will be used for each treatment.  Consider specifyingall treatments, or using the const_marginal_effect method.\n",
      "A scalar was specified but there are multiple treatments; the same value will be used for each treatment.  Consider specifyingall treatments, or using the const_marginal_effect method.\n"
     ]
    },
    {
     "ename": "TypeError",
     "evalue": "tuple indices must be integers or slices, not tuple",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[8], line 62\u001b[0m\n\u001b[1;32m     59\u001b[0m     \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124mf\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m95% Confidence Interval for ATE: (\u001b[39m\u001b[38;5;132;01m{\u001b[39;00mnp\u001b[38;5;241m.\u001b[39mpercentile(ate_conf_int[:,\u001b[38;5;250m \u001b[39m\u001b[38;5;241m0\u001b[39m],\u001b[38;5;250m \u001b[39m\u001b[38;5;241m2.5\u001b[39m)\u001b[38;5;132;01m:\u001b[39;00m\u001b[38;5;124m.4f\u001b[39m\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m, \u001b[39m\u001b[38;5;132;01m{\u001b[39;00mnp\u001b[38;5;241m.\u001b[39mpercentile(ate_conf_int[:,\u001b[38;5;250m \u001b[39m\u001b[38;5;241m1\u001b[39m],\u001b[38;5;250m \u001b[39m\u001b[38;5;241m97.5\u001b[39m)\u001b[38;5;132;01m:\u001b[39;00m\u001b[38;5;124m.4f\u001b[39m\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m)\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m     61\u001b[0m \u001b[38;5;66;03m# 调用评估函数\u001b[39;00m\n\u001b[0;32m---> 62\u001b[0m evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test)\n",
      "Cell \u001b[0;32mIn[8], line 59\u001b[0m, in \u001b[0;36mevaluate_model_dml\u001b[0;34m(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test)\u001b[0m\n\u001b[1;32m     57\u001b[0m \u001b[38;5;66;03m# 输出 ATE 和置信区间\u001b[39;00m\n\u001b[1;32m     58\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124mf\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mEstimated Average Treatment Effect (ATE): \u001b[39m\u001b[38;5;132;01m{\u001b[39;00mnp\u001b[38;5;241m.\u001b[39mmean(ate)\u001b[38;5;132;01m:\u001b[39;00m\u001b[38;5;124m.4f\u001b[39m\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m'\u001b[39m)\n\u001b[0;32m---> 59\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124mf\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m95% Confidence Interval for ATE: (\u001b[39m\u001b[38;5;132;01m{\u001b[39;00mnp\u001b[38;5;241m.\u001b[39mpercentile(ate_conf_int[:,\u001b[38;5;250m \u001b[39m\u001b[38;5;241m0\u001b[39m],\u001b[38;5;250m \u001b[39m\u001b[38;5;241m2.5\u001b[39m)\u001b[38;5;132;01m:\u001b[39;00m\u001b[38;5;124m.4f\u001b[39m\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m, \u001b[39m\u001b[38;5;132;01m{\u001b[39;00mnp\u001b[38;5;241m.\u001b[39mpercentile(ate_conf_int[:,\u001b[38;5;250m \u001b[39m\u001b[38;5;241m1\u001b[39m],\u001b[38;5;250m \u001b[39m\u001b[38;5;241m97.5\u001b[39m)\u001b[38;5;132;01m:\u001b[39;00m\u001b[38;5;124m.4f\u001b[39m\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m)\u001b[39m\u001b[38;5;124m'\u001b[39m)\n",
      "\u001b[0;31mTypeError\u001b[0m: tuple indices must be integers or slices, not tuple"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import time\n",
    "from sklearn.metrics import mean_squared_error, mean_absolute_error, r2_score\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.linear_model import Ridge\n",
    "from econml.dml import LinearDML\n",
    "\n",
    "# 生成合成数据集\n",
    "np.random.seed(42)\n",
    "X = np.random.randn(1000, 5)  \n",
    "y = X @ np.array([1.5, -2, 0.5, 0, 3]) + np.random.randn(1000)  \n",
    "\n",
    "# 数据集划分\n",
    "X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)\n",
    "\n",
    "# 选择处理变量（T）和控制变量（X）\n",
    "T_train = X_train[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_train_dml = X_train[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "T_test = X_test[:, :3]  # 'sx1', 'sx2', 'sx3'\n",
    "X_test_dml = X_test[:, 3:]  # 'sc1', 'sc2', 'sc3', 'sc4'\n",
    "\n",
    "# 初始化 DML 模型\n",
    "dml_model = LinearDML(\n",
    "    model_y=Ridge(),  # 使用岭回归作为因变量的回归模型\n",
    "    model_t=Ridge(),  # 使用岭回归作为处理变量的回归模型\n",
    "    discrete_treatment=False,\n",
    "    linear_first_stages=False\n",
    ")\n",
    "\n",
    "# 定义评估函数\n",
    "def evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test):\n",
    "    # 模型训练\n",
    "    start_time = time.time()\n",
    "    dml_model.fit(y_train, T_train, X=X_train_dml)\n",
    "    train_time = time.time() - start_time\n",
    "\n",
    "    # 使用 effect 方法获取预测的 ATE\n",
    "    ate = dml_model.effect(X_test_dml)\n",
    "\n",
    "    # 计算置信区间\n",
    "    ate_conf_int = dml_model.effect_interval(X_test_dml, alpha=0.05)  # 95% 置信区间\n",
    "\n",
    "    # 计算评价指标\n",
    "    mse = mean_squared_error(y_test, ate)\n",
    "    mae = mean_absolute_error(y_test, ate)\n",
    "    r2 = r2_score(y_test, ate)\n",
    "    \n",
    "    # 输出评价指标\n",
    "    print(f'DML Model Results:')\n",
    "    print(f'Mean Squared Error (MSE): {mse:.4f}')\n",
    "    print(f'Mean Absolute Error (MAE): {mae:.4f}')\n",
    "    print(f'R²: {r2:.4f}')\n",
    "    print(f'Training Time: {train_time:.4f} seconds')\n",
    "    print('-' * 50)\n",
    "\n",
    "    # 输出 ATE 和置信区间\n",
    "    print(f'Estimated Average Treatment Effect (ATE): {np.mean(ate):.4f}')\n",
    "    print(f'95% Confidence Interval for ATE: ({np.percentile(ate_conf_int[:, 0], 2.5):.4f}, {np.percentile(ate_conf_int[:, 1], 97.5):.4f})')\n",
    "\n",
    "# 调用评估函数\n",
    "evaluate_model_dml(dml_model, X_train_dml, y_train, X_test_dml, y_test, T_train, T_test)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c313e439-f084-47f3-9676-aaa5aa7053ec",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                X1           X2           X3           X4           X5  \\\n",
      "count  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000   \n",
      "mean      0.001297    -0.017207     0.004543     0.006531     0.032846   \n",
      "std       0.999219     1.029248     1.005321     0.959842     0.988835   \n",
      "min      -3.170426    -2.940389    -3.241267    -3.007632    -3.176704   \n",
      "25%      -0.645736    -0.711821    -0.693862    -0.649871    -0.607606   \n",
      "50%       0.027885    -0.034162     0.022395     0.064768    -0.006855   \n",
      "75%       0.649413     0.663808     0.642029     0.679256     0.690789   \n",
      "max       3.926238     3.243093     3.152057     3.078881     3.852731   \n",
      "\n",
      "                 y  \n",
      "count  1000.000000  \n",
      "mean      0.090430  \n",
      "std       4.103325  \n",
      "min     -14.358313  \n",
      "25%      -2.719789  \n",
      "50%      -0.031574  \n",
      "75%       2.651660  \n",
      "max      13.443037  \n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "# 生成数据\n",
    "np.random.seed(42)\n",
    "X = np.random.randn(1000, 5)\n",
    "y = X @ np.array([1.5, -2, 0.5, 0, 3]) + np.random.randn(1000)\n",
    "\n",
    "# 描述性统计\n",
    "X_df = pd.DataFrame(X, columns=[f'X{i+1}' for i in range(X.shape[1])])\n",
    "y_df = pd.Series(y, name='y')\n",
    "\n",
    "# 合并X和y\n",
    "data = pd.concat([X_df, y_df], axis=1)\n",
    "\n",
    "# 计算描述性统计\n",
    "descriptive_stats = data.describe()\n",
    "print(descriptive_stats)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "52942a6b-eb88-45d7-ade0-ab00f31ba2e9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "数据已成功导出为 Excel 文件！\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "# 生成数据\n",
    "n = 1000\n",
    "X = np.random.randn(n, 5)\n",
    "y = X @ np.array([1.5, -2, 0.5, 0, 3]) + np.random.randn(n)\n",
    "\n",
    "# 将数据转换为 DataFrame\n",
    "df = pd.DataFrame(X, columns=['X1', 'X2', 'X3', 'X4', 'X5'])\n",
    "df['y'] = y\n",
    "\n",
    "# 导出为 Excel 文件\n",
    "df.to_excel('/Users/shunxinyao/Desktop/DMLdata.xlsx', index=False)\n",
    "\n",
    "print(\"数据已成功导出为 Excel 文件！\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "02c20a3d-80f7-4e11-97f5-bd385b089399",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Requirement already satisfied: pandas in /Library/anaconda3/lib/python3.12/site-packages (2.2.2)\n",
      "Requirement already satisfied: openpyxl in /Library/anaconda3/lib/python3.12/site-packages (3.1.5)\n",
      "Requirement already satisfied: numpy>=1.26.0 in /Library/anaconda3/lib/python3.12/site-packages (from pandas) (1.26.4)\n",
      "Requirement already satisfied: python-dateutil>=2.8.2 in /Library/anaconda3/lib/python3.12/site-packages (from pandas) (2.9.0.post0)\n",
      "Requirement already satisfied: pytz>=2020.1 in /Library/anaconda3/lib/python3.12/site-packages (from pandas) (2024.1)\n",
      "Requirement already satisfied: tzdata>=2022.7 in /Library/anaconda3/lib/python3.12/site-packages (from pandas) (2023.3)\n",
      "Requirement already satisfied: et-xmlfile in /Library/anaconda3/lib/python3.12/site-packages (from openpyxl) (1.1.0)\n",
      "Requirement already satisfied: six>=1.5 in /Library/anaconda3/lib/python3.12/site-packages (from python-dateutil>=2.8.2->pandas) (1.16.0)\n",
      "Note: you may need to restart the kernel to use updated packages.\n"
     ]
    }
   ],
   "source": [
    "pip install pandas openpyxl\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "04759320-38b2-4eff-9b01-4e2f188a03df",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                X1           X2           X3           X4           X5  \\\n",
      "count  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000   \n",
      "mean      0.011065     0.026522     0.040626     0.042427    -0.024913   \n",
      "std       1.009521     0.997269     1.005416     1.002608     0.975976   \n",
      "min      -3.028941    -3.408222    -3.602563    -3.274266    -3.614918   \n",
      "25%      -0.672162    -0.612780    -0.652097    -0.610820    -0.664885   \n",
      "50%       0.015719     0.050731     0.046332     0.052055    -0.002600   \n",
      "75%       0.704500     0.697851     0.705519     0.711590     0.632309   \n",
      "max       3.281238     3.007855     3.345301     3.492790     2.914097   \n",
      "\n",
      "                 y  \n",
      "count  1000.000000  \n",
      "mean     -0.096455  \n",
      "std       4.026412  \n",
      "min     -14.680550  \n",
      "25%      -2.810456  \n",
      "50%       0.026807  \n",
      "75%       2.589729  \n",
      "max      16.285864  \n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "# 读取Excel文件\n",
    "file_path = '/Users/shunxinyao/Desktop/DMLdata.xlsx'  # 替换为你的文件路径\n",
    "df = pd.read_excel(file_path)\n",
    "\n",
    "# 使用describe()方法生成统计摘要\n",
    "summary = df.describe()\n",
    "\n",
    "# 输出统计摘要\n",
    "print(summary)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "a15b1c42-47cc-4c6c-804d-5462b49c0216",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Requirement already satisfied: tabulate in /Library/anaconda3/lib/python3.12/site-packages (0.9.0)\n",
      "Note: you may need to restart the kernel to use updated packages.\n"
     ]
    }
   ],
   "source": [
    "pip install tabulate\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "de8c6152-e565-416c-8b5d-20aca0d65027",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "╒═══════╤══════════════╤══════════════╤══════════════╤══════════════╤══════════════╤══════════════╕\n",
      "│       │           X1 │           X2 │           X3 │           X4 │           X5 │            y │\n",
      "╞═══════╪══════════════╪══════════════╪══════════════╪══════════════╪══════════════╪══════════════╡\n",
      "│ count │ 1000         │ 1000         │ 1000         │ 1000         │ 1000         │ 1000         │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ mean  │    0.011065  │    0.0265222 │    0.040626  │    0.0424273 │   -0.0249126 │   -0.0964551 │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ std   │    1.00952   │    0.997269  │    1.00542   │    1.00261   │    0.975976  │    4.02641   │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ min   │   -3.02894   │   -3.40822   │   -3.60256   │   -3.27427   │   -3.61492   │  -14.6806    │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ 25%   │   -0.672162  │   -0.61278   │   -0.652097  │   -0.61082   │   -0.664885  │   -2.81046   │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ 50%   │    0.0157189 │    0.0507314 │    0.0463319 │    0.0520554 │   -0.0025995 │    0.026807  │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ 75%   │    0.7045    │    0.697851  │    0.705519  │    0.71159   │    0.632309  │    2.58973   │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ max   │    3.28124   │    3.00786   │    3.3453    │    3.49279   │    2.9141    │   16.2859    │\n",
      "╘═══════╧══════════════╧══════════════╧══════════════╧══════════════╧══════════════╧══════════════╛\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "from tabulate import tabulate\n",
    "\n",
    "# 读取Excel文件\n",
    "file_path = '/Users/shunxinyao/Desktop/DMLdata.xlsx'  # 替换为你的文件路径\n",
    "df = pd.read_excel(file_path)\n",
    "\n",
    "# 使用describe()方法生成统计摘要\n",
    "summary = df.describe()\n",
    "\n",
    "# 使用tabulate库格式化输出\n",
    "print(tabulate(summary, headers='keys', tablefmt='fancy_grid'))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "58cbd88b-24ad-49ad-9b24-8e7c37f94a8d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 绘制箱型图\n",
    "sns.boxplot(data=df)\n",
    "plt.title('Boxplot of Each Column')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "f5204ddf-0f7e-4593-badf-65a335fb0332",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "╒═══════╤══════════════╤══════════════╤══════════════╤══════════════╤══════════════╤══════════════╕\n",
      "│       │           X1 │           X2 │           X3 │           X4 │           X5 │            y │\n",
      "╞═══════╪══════════════╪══════════════╪══════════════╪══════════════╪══════════════╪══════════════╡\n",
      "│ count │ 1000         │ 1000         │ 1000         │ 1000         │ 1000         │ 1000         │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ mean  │    0.011065  │    0.0265222 │    0.040626  │    0.0424273 │   -0.0249126 │   -0.0964551 │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ std   │    1.00952   │    0.997269  │    1.00542   │    1.00261   │    0.975976  │    4.02641   │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ min   │   -3.02894   │   -3.40822   │   -3.60256   │   -3.27427   │   -3.61492   │  -14.6806    │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ 25%   │   -0.672162  │   -0.61278   │   -0.652097  │   -0.61082   │   -0.664885  │   -2.81046   │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ 50%   │    0.0157189 │    0.0507314 │    0.0463319 │    0.0520554 │   -0.0025995 │    0.026807  │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ 75%   │    0.7045    │    0.697851  │    0.705519  │    0.71159   │    0.632309  │    2.58973   │\n",
      "├───────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┼──────────────┤\n",
      "│ max   │    3.28124   │    3.00786   │    3.3453    │    3.49279   │    2.9141    │   16.2859    │\n",
      "╘═══════╧══════════════╧══════════════╧══════════════╧══════════════╧══════════════╧══════════════╛\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA0IAAAIOCAYAAACVs73XAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8hTgPZAAAACXBIWXMAAA9hAAAPYQGoP6dpAABIDElEQVR4nO3deXhU5f3//9dkIJMESAIJZFEIiQtidGSxSpB+A+6RWpdWJRrEqlRJcENtJUKAqOFjVaqVEFoUFyIu9WqpFrXiNqJE3KBDgOJCBBSCEAlhySIz5/cHvwyMCZBIZk5mzvNxXXPVOefOOW+Su2fOa8597mMzDMMQAAAAAFhIhNkFAAAAAECwEYQAAAAAWA5BCAAAAIDlEIQAAAAAWA5BCAAAAIDlEIQAAAAAWA5BCAAAAIDlEIQAAAAAWA5BCAAAAIDlEIQA4Cg9/fTTstlsfq/evXtr5MiR+ve//212eT79+/fXdddd1+6f27t3r6ZPn6733nuvw2v65ptvNHr0aPXq1Us2m0233377Idv279+/xe+5+TVy5MgOr625PpvNpocffviotrN+/XpNnDhRJ554oqKjoxUTE6PMzExNmTJF3333Xbu3N336dNlstqOqCQCsrovZBQBAuHjqqad00kknyTAMVVdXa/bs2br44ov1yiuv6OKLLza7vJ9t7969mjFjhiR1eOC44447tHz5cs2fP1/JyclKSUk5bPuzzjqr1VASGxvboXV1pH//+98aM2aMEhMTNXHiRA0ePFg2m02rVq3S/PnztXjxYq1YscLsMgHAcghCANBBTjnlFJ1++um+9xdeeKF69uyp559/PqSDUCBVVlbqjDPO0KWXXtqm9vHx8Ro2bFhgi+pAVVVVGjNmjE488US9++67iouL8607++yzdeutt+qf//yniRUCgHUxNA4AAiQqKkqRkZHq2rWr3/IffvhB+fn5OuaYYxQZGamMjAzde++9amxslCQ1NDRo8ODBOv7447Vz507fz1VXVys5OVkjR46Ux+ORJF133XXq3r27Vq9erXPOOUfdunVT7969NXHiRO3du/eINW7cuFF5eXnq06ePHA6HBg4cqEceeURer1fS/qFhvXv3liTNmDHDNxTtSEPsjrTd9957TzabTV999ZVef/1133a/+eabNv1uD+err77S7373O51wwgmKiYnRMccco4svvlirVq1q0ba2tlZ33nmnMjIy5HA41KdPH1100UX63//+16LtrFmzlJ6eru7duysrK0sfffTREWuZNWuW9uzZozlz5viFoGY2m02XX36537L58+frtNNOU1RUlHr16qXLLrtMa9euPeK+bDabpk+f3mL5T4dENg/lfOeddzR+/HglJCQoNjZW1157rfbs2aPq6mpdeeWVio+PV0pKiu666y79+OOPvp8/eLjgz/mdAEBnQRACgA7i8Xi0b98+/fjjj/r22291++23a8+ePbr66qt9bRoaGjRq1Cg9++yzmjRpkhYvXqy8vDz96U9/8p0QR0VF6aWXXtL333+v66+/XpLk9Xp1zTXXyDAMPf/887Lb7b5t/vjjj7rooot0zjnnaNGiRZo4caL++te/6qqrrjpsvdu2bdPw4cP15ptv6r777tMrr7yic889V3fddZcmTpwoSUpJSdEbb7whSbrhhhtUUVGhiooKTZ069ai2O2TIEFVUVCg5OVlnnXWWb7tHGhpnGIb27dvX4mUYhq/N5s2blZCQoP/7v//TG2+8odLSUnXp0kVnnnmm1q1b52u3a9cujRgxQn/961/1u9/9Tq+++qrmzp2rE088UVu2bPHbb2lpqZYsWaJHH31Uzz33nPbs2aOLLrrIL6i25s0331RSUlKbr2LNnDlTN9xwgzIzM/WPf/xDjz32mNxut7KysvTll1+2aRttdeONNyouLk4vvPCCpkyZooULF2r8+PEaPXq0TjvtNL388ssaN26cHnnkET3++OMtfv7n/k4AoNMwAABH5amnnjIktXg5HA5jzpw5fm3nzp1rSDJeeuklv+UPPvigIcl48803fctefPFFQ5Lx6KOPGkVFRUZERITfesMwjHHjxhmSjMcee8xv+QMPPGBIMj744APfsrS0NGPcuHG+9/fcc48hyVi+fLnfz06YMMGw2WzGunXrDMMwjG3bthmSjGnTprXp99HW7TbXNHr06DZtNy0trdXfsyTjvvvuO+TP7du3z2hqajJOOOEE44477vAtLy4uNiQZS5YsOeTPVlVVGZKMU0891di3b59v+ccff2xIMp5//vnD1hwVFWUMGzasTf++HTt2GNHR0cZFF13kt3zjxo2Gw+Ewrr76at+yadOmGT/9CD/U3+inf/fm/nrLLbf4tbv00ksNScasWbP8lg8aNMgYMmSI7/3R/k4AoLPgihAAdJBnn31Wn3zyiT755BO9/vrrGjdunAoKCjR79mxfm3feeUfdunXTb3/7W7+fbR669Pbbb/uWXXnllZowYYLuvvtu3X///SosLNR5553X6r6vueYav/fNV6HefffdQ9b7zjvv6OSTT9YZZ5zRohbDMPTOO+8c+R8dxO1K0ogRI3y/44NfN9xwg6/Nvn37VFJSopNPPlmRkZHq0qWLIiMj9eWXX/oNMXv99dd14okn6txzzz3ifkePHu13Fc7pdEqSNmzY8LP/LT9VUVGh+vr6FsMO+/btq7PPPtuvb3SEX/3qV37vBw4cKGn/v/Wny1v7dwbjdwIAgcRkCQDQQQYOHNhisoQNGzboD3/4g/Ly8hQfH6+amholJye3mPq4T58+6tKli2pqavyWX3/99SorK1NkZKRuvfXWVvfbpUsXJSQk+C1LTk6WpBbbO1hNTY369+/fYnlqauoRf/ZwArVdSYqLi/P7Hbdm0qRJKi0t1R//+EdlZ2erZ8+eioiI0I033qj6+npfu23btqlfv35t2u9Pf78Oh0OS/LbXmn79+qmqqqpN+2j+vbQ2PDA1NVVLlixp03baqlevXn7vIyMjD7m8oaGhxc//3N8JAHQWXBECgAByOp2qr6/XF198IWn/yePWrVv97mmRpO+//1779u1TYmKib9mePXs0duxY37Nnbrzxxlb3sW/fvhbhorq62re/Q0lISGhxL4y0/x4bSX61tEegtttW5eXluvbaa1VSUqILLrhAZ5xxhk4//XRt377dr13v3r317bffBrSWCy64QFu3bm3TJALNf6tD/e6O9HtzOBy+CTcOdjTBEwDCGUEIAAJo5cqVkuSbee2cc87R7t27tWjRIr92zz77rG99s5tvvlkbN27UP/7xDz355JN65ZVX9Oc//7nV/Tz33HN+7xcuXCjp8M/9Oeecc7RmzRp9/vnnLWqx2WwaNWqUpPZ/09/W7QaKzWbz1dxs8eLFLR5cmpOToy+++OKohuodyR133KFu3bopPz+/1UkEDMPwTZ+dlZWl6OholZeX+7X59ttv9c477/j1jdb0799fbrfbb9k777yj3bt3H+W/AgDCE0PjAKCDVFZWat++fZL2fwv/j3/8Q0uWLNFll12m9PR0SdK1116r0tJSjRs3Tt98841OPfVUffDBByopKdFFF13ku1/liSeeUHl5uZ566illZmYqMzNTEydO1B//+EedddZZfvffREZG6pFHHtHu3bv1i1/8QsuWLdP999+vnJwcjRgx4pD13nHHHXr22Wc1evRoFRcXKy0tTYsXL9acOXM0YcIEnXjiiZKkHj16KC0tTf/61790zjnnqFevXkpMTGx1+Ft7tvtz1NbWtnp1xeFwaPDgwZL23/vy9NNP66STTpLT6dRnn32mhx56SMcee6zfz9x+++168cUXdckll+iee+7RGWecofr6erlcLv3qV7/qkMCWnp6uF154QVdddZUGDRrke6CqJK1Zs0bz58+XYRi67LLLFB8fr6lTp6qwsFDXXnutcnNzVVNToxkzZigqKkrTpk077L7Gjh2rqVOnqqioSNnZ2VqzZo1mz57d6rTdAAAxaxwAHK3WZo2Li4szBg0aZMyaNctoaGjwa19TU2PcfPPNRkpKitGlSxcjLS3NmDx5sq+d2+02oqOj/Wb6MgzDaGhoMIYOHWr079/f2LFjh2EY+2eN69atm+F2u42RI0ca0dHRRq9evYwJEyYYu3fv9vv5n84eZhiGsWHDBuPqq682EhISjK5duxoDBgwwHnroIcPj8fi1e+utt4zBgwcbDofDkNRiOz/V1u121KxxxxxzjK/djh07jBtuuMHo06ePERMTY4wYMcJYunSpkZ2dbWRnZ/ttc8eOHcZtt91m9OvXz+jatavRp08fY/To0cb//vc/wzAOzJD20EMPtahH7ZhJ7+uvvzby8/ON448/3nA4HEZ0dLRx8sknG5MmTTKqqqr82j7xxBOG0+k0IiMjjbi4OOOSSy4xVq9e7demtVnjGhsbjT/84Q9G3759jejoaCM7O9tYuXLlIWeN++STT1rd5rZt2/yWN/exZh31OwEAs9kM4ycD1QEAIeO6667Tyy+/zPAnAADaiXuEAAAAAFgOQQgAAACA5TA0DgAAAIDlcEUIAAAAgOUQhAAAAABYDkEIAAAAgOWE/ANVvV6vNm/erB49eshms5ldDgAAAACTGIahXbt2KTU1VRERh7/mE/JBaPPmzerbt6/ZZQAAAADoJDZt2qRjjz32sG1CPgj16NFD0v5/bGxsrMnVAAAAADBLXV2d+vbt68sIhxPyQah5OFxsbCxBCAAAAECbbplhsgQAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAltPF7AIAAAAAHD2PxyO3262amholJCTI6XTKbrebXVanRRACAAAAQpzL5VJpaamqq6t9y5KTk1VQUKDs7GwTK+u8GBoHAAAAhDCXy6WioiJlZGSorKxMb7zxhsrKypSRkaGioiK5XC6zS+yUbIZhGGYXcTTq6uoUFxennTt3KjY21uxyAAAAgKDxeDzKzc1VRkaGSkpKFBFx4DqH1+tVYWGhqqqqtHDhQksMk2tPNuCKEAAAABCi3G63qqurNXbsWL8QJEkRERHKy8vTli1b5Ha7Taqw8yIIAQAAACGqpqZGkpSent7q+oyMDL92OIAgBAAAAISohIQESVJVVVWr69evX+/XDgcQhAAAAIAQ5XQ6lZycrAULFsjr9fqt83q9Ki8vV0pKipxOp0kVdl4EIQAAACBE2e12FRQUqKKiQoWFhaqsrNTevXtVWVmpwsJCVVRUKD8/3xITJbQXs8YBAAAAIa615wilpKQoPz/fUs8Rak82IAgBAAAAYcDj8cjtdqumpkYJCQlyOp2WuxLUnmzQJUg1AQAAAAggu92uwYMHm11GyOAeIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkBDULvv/++Lr74YqWmpspms2nRokV+66+77jrZbDa/17BhwwJZEgAAAAAENgjt2bNHp512mmbPnn3INhdeeKG2bNnie7322muBLAkAAAAAAvtA1ZycHOXk5By2jcPhUHJyciDLAAAAAAA/pt8j9N5776lPnz468cQTNX78eH3//fdmlwQAAAAgzAX0itCR5OTk6IorrlBaWpqqqqo0depUnX322frss8/kcDha/ZnGxkY1Njb63tfV1QWrXAAAAABhwtQgdNVVV/n++5RTTtHpp5+utLQ0LV68WJdffnmrPzNz5kzNmDEjWCUCAAAACEOmD407WEpKitLS0vTll18ess3kyZO1c+dO32vTpk1BrBAAAABAODD1itBP1dTUaNOmTUpJSTlkG4fDcchhcwAAAADQFgENQrt379ZXX33le19VVaWVK1eqV69e6tWrl6ZPn67f/OY3SklJ0TfffKPCwkIlJibqsssuC2RZAAAAACwuoEHo008/1ahRo3zvJ02aJEkaN26cysrKtGrVKj377LOqra1VSkqKRo0apRdffFE9evQIZFkAAAAALM5mGIZhdhFHo66uTnFxcdq5c6diY2PNLgcAAACASdqTDTrVZAkAAAAAEAwEIQAAAACWQxACAAAAYDkEIQAAAACW06meIwQAAADg5/F4PHK73aqpqVFCQoKcTqfsdrvZZXVaBCEAAAAgxLlcLpWWlqq6utq3LDk5WQUFBcrOzjaxss6LoXEAAABACHO5XCoqKlJGRobKysr0xhtvqKysTBkZGSoqKpLL5TK7xE6J5wgBAAAAIcrj8Sg3N1cZGRkqKSlRRMSB6xxer1eFhYWqqqrSwoULLTFMjucIAQAAABbgdrtVXV2tsWPH+oUgSYqIiFBeXp62bNkit9ttUoWdF0EIAAAACFE1NTWSpPT09FbXZ2Rk+LXDAQQhAAAAIEQlJCRIkqqqqlpdv379er92OIAgBAAAAIQop9Op5ORkLViwQF6v12+d1+tVeXm5UlJS5HQ6Taqw8yIIAQAAACHKbreroKBAFRUVKiwsVGVlpfbu3avKykoVFhaqoqJC+fn5lpgoob2YNQ4AAAAIca09RyglJUX5+fmWeo5Qe7IBQQgAAAAIAx6PR263WzU1NUpISJDT6bTclaD2ZIMuQaoJAAAAQADZ7XYNHjzY7DJCBvcIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALAcghAAAAAAyyEIAQAAALCcLmYXAAAAAIS7hoYGbdiwwewyOlRaWpqioqLMLuNnIwgBAAAAAbZhwwaNHz/e7DI61Lx58zRgwACzy/jZCEIAAABAgKWlpWnevHkB38+GDRt0//33a8qUKUpLSwvovgK9/UAjCAEAAAABFhUVFdSrJ2lpaSF9tSYYmCwBAAAAgOUQhAAAAABYTkCD0Pvvv6+LL75YqampstlsWrRokd96wzA0ffp0paamKjo6WiNHjtTq1asDWRIAAAAABDYI7dmzR6eddppmz57d6vo//elPmjVrlmbPnq1PPvlEycnJOu+887Rr165AlgUAAADA4gI6WUJOTo5ycnJaXWcYhh599FHde++9uvzyyyVJzzzzjJKSkrRw4ULddNNNgSwNAAAAgIWZdo9QVVWVqqurdf755/uWORwOZWdna9myZWaVBQAAAMACTJs+u7q6WpKUlJTktzwpKemwT91tbGxUY2Oj731dXV1gCgQAAAAQtkyfNc5ms/m9NwyjxbKDzZw5U3Fxcb5X3759A10iAAAAgDBjWhBKTk6WdODKULPvv/++xVWig02ePFk7d+70vTZt2hTQOgEAAACEH9OCUHp6upKTk7VkyRLfsqamJrlcLg0fPvyQP+dwOBQbG+v3AgAAAID2COg9Qrt379ZXX33le19VVaWVK1eqV69e6tevn26//XaVlJTohBNO0AknnKCSkhLFxMTo6quvDmRZAAAAACwuoEHo008/1ahRo3zvJ02aJEkaN26cnn76af3hD39QfX298vPztWPHDp155pl688031aNHj0CWBQAAAMDiAhqERo4cKcMwDrneZrNp+vTpmj59eiDLAAAAAAA/ps8aBwAAAADBRhACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWQxACAAAAYDkEIQAAAACWY3oQmj59umw2m98rOTnZ7LIAAAAAhLEuZhcgSZmZmXrrrbd87+12u4nVAAAAAAh3nSIIdenShatAAAAAAILG9KFxkvTll18qNTVV6enpGjNmjNavX3/Ito2Njaqrq/N7AQAAAEB7mB6EzjzzTD377LP6z3/+o3nz5qm6ulrDhw9XTU1Nq+1nzpypuLg436tv375BrhgAAABAqDM9COXk5Og3v/mNTj31VJ177rlavHixJOmZZ55ptf3kyZO1c+dO32vTpk3BLBcAAABAGOgU9wgdrFu3bjr11FP15Zdftrre4XDI4XAEuSoAAAAA4cT0K0I/1djYqLVr1yolJcXsUgAAAACEKdOD0F133SWXy6WqqiotX75cv/3tb1VXV6dx48aZXRoAAACAMGX60Lhvv/1Wubm52r59u3r37q1hw4bpo48+UlpamtmlAQAAAAhTpgehF154wewSAAAAAFiM6UPjAAAAACDYCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByuphdAAAAODoej0dut1s1NTVKSEiQ0+mU3W43uywA6NQIQgAAhDCXy6XZs2dr69atvmVJSUmaOHGisrOzTawMADo3hsYBQIjzeDxasWKF3nrrLa1YsUIej8fskhAkLpdLU6dOVW1trd/y2tpaTZ06VS6Xy5zCACAEcEUoxDEcArA2l8ul0tJSVVdX+5YlJyeroKCAqwFhzuPx6JFHHpEkDRkyRMOGDZPD4VBjY6M++ugjVVRU6JFHHtGIESP4XACAVhCEQhgnQIC1uVwuFRUVKSsrS9OmTVN6erqqqqq0YMECFRUVqbi4mGNBGFu5cqVqa2vVr18/rV+/XhUVFb51SUlJ6tevnzZu3KiVK1dq6NChJlYKAJ0TQ+NCVPMJUEZGhsrKyvTGG2+orKxMGRkZKioqYjgEEOY8Ho9KS0uVlZWlkpISZWZmKiYmRpmZmSopKVFWVpbmzJnDMLkwtmLFCknSxo0bddxxx/l9Fhx33HHauHGjXzsAgD+CUAjiBAgH4/4Qa3K73aqurtbYsWMVEeF/KI+IiFBeXp62bNkit9ttUoUINMMwJEknn3xyq58FJ598sl87AIA/hsaFoOYToGnTpmnfvn1atGiRNm/erNTUVF166aXKy8tTfn6+3G63Bg8ebHa5CCCGR1pXTU2NJCk9Pb3V9RkZGX7tEH5iY2MlSY2NjfJ4PPrvf//ru1/0lFNOUUNDg187AIA/glAIaj6xefvttzVx4kS/KwBlZWW67LLL/NohPHF/iLUlJCRIkqqqqpSZmdli/fr16/3aIfz07NlTkvT1118rJydHTU1NvnWRkZG+983tEN7q6+tVVlam7777Tsccc4wmTJig6Ohos8sCOjWCUAhqPrF5+eWX1bNnTw0aNEhRUVFqaGjQypUr9fLLL/u1Q/j56fDI5qFRzUNiCgsLNWfOHGaLCmNOp1PJyclasGCBXx+QJK/Xq/LycqWkpMjpdJpYJQKpd+/evv8+OAT99P3B7RCeJk+erA8//ND3/pNPPtGiRYt01llnaebMmSZWBnRu3CMUgk466SRJ++8DqK2t1bvvvqvXX39d7777rmpra30nRM3tEH64PwR2u10FBQWqqKhQYWGhKisrtXfvXlVWVqqwsFAVFRXKz88nCIexzMxM2e32FseAZhEREbLb7a1eMUT4aA5BXbt21bnnnquJEyfq3HPPVdeuXfXhhx9q8uTJZpcIdFpcEQpBr776qqT93/r+lGEYvhtjX331VV155ZVBrQ3Bwf0hkKTs7GwVFxertLRU+fn5vuUpKSkMjbSA1atXH3ZylObPiNWrV3O/aJiqr6/Xhx9+KLvdrri4OL311lt66623JEmJiYnasWOHPvzwQ9XX1zNMDmgFQSgEbdq0yfffB48D/+n7g9shvHB/CJplZ2drxIgRPFjZgrZs2eL77y5dumjfvn2tvt+yZQtBKEyVlZVJ2j9ceteuXX7rdu3a5QvKZWVlmjRpUtDrAzo7glAI2r59u6T9475feOEFVVZW+s0UdNVVV2n79u2+dgg/3B+Cg9ntdk50LWjp0qWSjvxZsHTpUl100UUmV4tA+Pbbb33/PXToUI0dO9Zv4pxly5a1aAfgAIJQCKuvr5fNZvM7Adq3b5/q6+tNrArB0Hx/SFFRkQoLC5WXl6eMjAytX79e5eXlqqioUHFxMVcFOoGGhgZt2LDB7DI6XFpamqKioswuw9Kav+zq2bNnizDs9XrVs2dPvhQLcw6HQ9L+MNzaxDm//e1vtX37dl87AP4IQgEUqBOg5uEOu3fv1qWXXqpLLrlETqdTbrdb//rXv7Rnzx5fu3Xr1nX4/jkBartAngQnJyfr5ptv1ksvveR3f0hiYqJuvvlmJScnB+TvL9EH2mPDhg0aP3682WV0uHnz5mnAgAFml2FpPXr0kCR98cUXrX4h8uWXX/q1Q/jp16+fPvzwQ/3www/at2+fIiMjfev27dunHTt2+NoBaIkgFEDBOAGqq6vTggULWl23fPlyLV++vMP3yQlQ25lxErx9+3bfuPFAoQ+0XVpamubNmxfw/WzYsEH333+/pkyZorS0tIDvLxj7CBeB+kJk+PDh+vTTTxUREaE1a9b4fSHSs2dPRUREyOv1avjw4XwpFqa6du0qaf89Qjk5Obriiis0evRoLV68WH//+9999wg1t8Ohbd26VbW1tWaX0SGajzfhMhohPj5eSUlJAdm2zWieYixE1dXVKS4uTjt37ux0T88O1Ief1+vVbbfdpoaGBnXv3l19+/bV2rVrNXDgQG3atEm7d+9WVFSUHnvssUNOq3o0+PBru2ANizLjJJg+0LmsW7dO48ePJ6R2Qs1/m3BDXzPfZ599pjvuuEM9evRoMVmCJN/yP//5zxo6dKgJFYaGrVu36pprrmnxPC50DpGRkXruuefaHIbakw24IhRAUVFRAfuQuPfeezV16lTt3r1ba9eulSTf/zavHzhwYED2jbYLZB9oTVpaGicmQCcTyKuCn3/++WGvAE+YMEFDhgwJyL65Ktg+gfhiLCYmxhd2MjMzFRkZqb179yomJkZNTU1avXq1evTooZiYGK4KHkZtba2ampp0akKsunfl3trOZPePHq2qqVNtbW1ArgoRhEJUdna27rvvPj3++OP6/vvvfcuTkpI0ceJEnh8CAJ1EIL8QGTBggFJTU/WXv/xF27Zt8y3v06ePbrnlFj4LOpFAD5VevXp1q8t37dqlm266KSD7DLergt272hUbyTBCKyEIhbDm54csXrxYDz/8sO666y6NHj2amcIAwEL4LAgNgb4y+NJLL/k9RDsxMVFXXHFFwK4ISlwVROgjCIU4u93u+zZmwIABfPABgAXxWdD5BfrK4JVXXkkYBtqp4++kBwAAQFARhoH2IwgBAAAAsByCEAAAAADLIQgBAAAAsByCEAAAAADLIQgBAAAAsByCEAAAAADLIQgBAAAAsByCEAAAAADLIQgBAAAAsByCEAAAAADLIQgBAAAAsByCEAAAAADLIQgBAAAAsByCEAAAAADLIQgBAAAAsByCEAAAAADLIQgBAAAAsByCEAAAAADLIQgBAAAAsJwuZhdglq1bt6q2ttbsMjrEhg0b/P431MXHxyspKSng+6EPdG7B6Af0gc6NY0H70AcAoH0sGYS2bt2qa67JU1NTo9mldKj777/f7BI6RGSkQ889Vx7QD7+tW7cq75pr1NjUFLB9mCFc+oAkOSIjVf7ccwHrB1u3btU1edeoqZE+0FlFOiL1XHng+oAUnseCcOoDgT4ONCMMd16EYQSSJYNQbW2tmpoa1XDcSBnR8WaXg4PY6mulr99TbW1tQA98tbW1amxq0oTMPUrt5gnYfvDzbN5jV9lqBbQf1NbWqqmxSd4zvDJijYDsAz+frc6mpo+bgnYs+K2k3gHbC36ObZJebgp8H9gfhvPUGEZfjoZXGHaoPMBfjsK6LBmEmhnR8fJ2SzS7DBwk2DetpXbzKD2WIGRlRqwh9TS7CvyUoeCG096SUmUL6j5xJMHpA/vDcKPOzBit2KiEoOwTbVPXUKPl6xcHPAzDuiwdhAAAACQpNipBPbtxsg1YCbPGAQAAALCcThGE5syZo/T0dEVFRWno0KFaunSp2SUBAAAACGOmB6EXX3xRt99+u+69916tWLFCv/zlL5WTk6ONGzeaXRoAAACAMGX6PUKzZs3SDTfcoBtvvFGS9Oijj+o///mPysrKNHPmTJOrQ7jbvMf07wLQCv4uCLZtkoJ1cz7aZpvZBQAIe6YGoaamJn322We65557/Jaff/75WrZsWas/09jYqMbGA1Nc1tXV/ez92+przb8kBj+2+tqg7q9sdfeg7g+d0M8/hCCQgvx3eTm4u0MnVFdfY3YJ+Ilg/012/7gvqPvDkQX6b2JqENq+fbs8Hk+LKRGTkpJUXV3d6s/MnDlTM2bM6JD9R339XodsB6FrQuZupXbzml0GfmLznoighVT7x/ag7AedG88R6ny2KbgBdXnV4iDuDZ3RqppdZpeAIDN9aJwk2Wz+z24wDKPFsmaTJ0/WpEmTfO/r6urUt2/fn7VfHqja+djqa4MaUFO7eXmOkMV5zvBIsWZXgRbqghtSeY5QZxTcoYpnpo9WbDTPEepM6uprghpQT03ooe5dO8WpMf5/u3/cF9CAaupfOzExUXa7vcXVn++///6QD85yOBxyOBwdsn8eqNr5MFQRQRcrHqgKQLHRPEfI6rp37aLYyK5ml4EgMvW8MzIyUkOHDtWSJUv8li9ZskTDhw83qSoAAAAA4c7063+TJk3S2LFjdfrppysrK0t/+9vftHHjRt18881mlwYAAAAgTJkehK666irV1NSouLhYW7Zs0SmnnKLXXntNaWlpZpcGAAAAIEyZHoQkKT8/X/n5+WaXAQAAAMAiOkUQAsyyeQ9TJ3dG/F0QbDxQtfPhgaoAAs3SQYgHqnY+wXqganx8vByRkSpbHZTd4WdwREYqPj4+4Pux1dlkcALc6djqgjOVdfOx4OWmpqDsD+0TrOOAJNU18EDVzoa/CQLNkkEoPj5ekZEOiQeqdkqRkY6Af/AlJSWp/LnnVFtbG9D9BMuGDRt0//33a8qUKWFzf118fPwhp9HvqO1HOiLV9DEnwJ1VpCPwJ8HhdCzgOPDz9+GIdGj5eh6o2hk5gnBOAOuyZBBKSkrSc8+Vh8UHnxR+H37B+OCT9veDYOwnmNLS0jRgwACzywgJSUlJeq48PE6ApfA7DkgcC34ujgPtsz8Mh8c5AccBoH0sGYSk8Pvgk/jwA9qL4wAAKfyOBRwHgLbhFhkAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAEKcx+PRunXrJEnr1q2Tx+MxuSIA6PwIQkCI4wQIsDaXy6UxY8bo4YcfliQ9/PDDGjNmjFwul8mVIZj4LADajyAEhDCXy6Xc3Fy/E6Dc3FxOgACLcLlcmjp1qnbs2OG3fMeOHZo6dSrHAovgswD4eQhCQIhqPgGqrq72W15dXc0JkMXwTbA1eTwePfLII5KkpqYmv3XN7x955BH6Q5hzuVwqKipSenq6cnNzJUm5ublKT09XUVERnwXAYXQxuwAgnDU0NGjDhg0dvl2v16uSkpLDtikpKVGfPn0UEdHx33ekpaUpKiqqw7eL9nO5XCotLfUF4ocffljl5eUqKChQdna2ydVBCtxxYO3ataqtrZUk9ejRQ7/85S/12muv6aKLLtLSpUu1a9cu1dbW6tVXX9XAgQM7fP8cB9onEP3A6/Xq0UcfVb9+/fTFF1+ooqJCkvT8888rISFB/fr102OPPcZnAXAIBCEggDZs2KDx48ebsu/6+nrddNNNAdn2vHnzNGDAgIBsO9wE6iRYkj7//HOVlZWpa9eufstramo0depUTZgwQUOGDAnIvjkBartgHAd27dql1157TZJ8/9ts1qxZAdknx4H2CWQ/qKmpaXVZ83I+C4DWEYQCKJAnQM28Xq+WLl0qaf83w16vNyDf+hyME6C2S0tL07x58zp8u/PmzdPHH3+s1NRUTZs2ze9v7vV6NWPGDG3evFlnnHFGQD5409LSOnyb4SoYJ8E//vhjq+/LysoCtk9OgNouUMeBWbNmae3atTr33HN11VVXtVj/4osv6q233tLAgQM1adKkDt8/x4H2CUQ/qKio0Pz583XKKafolltuafFZ8Pjjj6uyslLXX3+9srKyOnTfEn0AoY8gFEDBvhpQXl6u8vLygO+HE6C2i4qKCsjvqr6+XpJ06aWXtjrk5de//rXmzp2r+vp6/lYmC9RJ8Nq1azVr1iwdf/zxuvvuu1ucAD300EP66quvNGnSpIANi0LbBOo40KtXL0nSt99+q4yMDFVWVqqmpkYJCQk65ZRTtGnTJl87jgPmC0Q/+O9//ytJysnJafX/5xdeeKEqKysVExNDH2iD3T9yP11nE+i/CUEogAJ1AiTtHxIzd+5cOZ1O5eTk6JhjjtF3332n119/XW63WzfffHNAh8TAXMnJyVq1apVef/11XXnllS1Ogv/zn//42sFcgToJbr4SXFBQ0OoJUH5+viZNmqTt27dzAhSmBg0apA8//FD/+9//lJOT4zdhQmRkpO/9oEGDTKoQgRYfHy9Jev/9932h5+Aw3HycaG6H1sXHxysyMlKraurMLgWtiIyMDFgfJggFUKBOgDwej6ZOnaqsrCyVlJT4ToJPO+00XXjhhSosLNSiRYt05ZVXym63d/j+Yb4LLrhAS5YsUVVVlSZPnqyxY8cqIyND69ev14IFC1RVVeVrByA8XXbZZZozZ44MwzjkrHE2m02XXXaZGeUhCHr37i1JWr58uS666CI1Njb61jkcDt/75nZoXVJSkp577jnf5COhbsOGDbr//vs1ZcqUsPjyOj4+XklJSQHZNkEoBLndblVXV7e4N0SSIiIilJeXp/z8fLndbg0ePNikKhFIQ4cOVbdu3bRnzx4tX77cN1OQJF+f6Natm4YOHWpWiQiwwYMH69lnn9X8+fM1ePDgFlcFn3rqKV87hCe73a7o6Gjt3bv3kG1iYmL4QiyMOZ1OxcfHq7a2VoZh+K1rft+zZ085nU4zygspSUlJATvZNktaWhojAo6AIBSCmmeBSU9Pb3V9RkaGXzuEH7vdrnvuuUdTp06V1+v1W9f8/p577uEEKIwNGjRI8fHxWrVqlQoLC5WXl+e7KlheXq5Vq1YpPj6eYVFhzO12HzYESdKePXv4Uswihg4dqjPPPNN3Jaj5S7KfBiQABxCEQlBCQoIkqaqqSpmZmS3Wr1+/3q8dwlN2drbGjBmjv//9734PTLTb7briiit4hkyYs9vtuvPOOzV16lR99tlnWrZsmW+dw+GQJN15552E4TC2bds233+feeaZ6tu3rxobG+VwOLRp0yYtX768RTuEF7fbrdraWv3+97/XK6+84jc6ICUlRePHj9e8efMIw8AhEIRCkNPpVHJyshYsWOB3j5C0/2pAeXm5UlJSuBQe5lwul1588UUNGzZMw4YN890c/dFHH+nFF19UZmYmYSjMZWdn67777tPs2bO1detW3/KePXvyQFUL2LFjhyTpuOOO04MPPtjis+D666/X+vXrfe0QfppHflx++eXKzc2V2+32TZbgdDrV2NioefPmMUIEOASCUAiy2+0qKChQUVFRq0NiKioqVFxczDfBYczj8ai0tLTFhBmSdMkll6iwsFBz5szRiBEj6AdhLjs7W1lZWVq0aJE2b96s1NRUXXrppYqMjDS7NARYXd3+Ga6arwD+VPPz3prbIfwcPELkpJNOarGeESLA4RGEQlR2draKi4tVWlqq/Px83/KUlBQVFxfzTXCYY8IMNHO5XCotLVV1dbVv2csvv8wVIQuw2WySpDVr1rT6pdiaNWv82iH8NI8QefTRR7Vz506/40BycrLi4uIYIQIcBkEohGVnZ2vEiBEtLoVzBSD8MWEGpP0hqKioSFlZWZo2bZrS09NVVVWlBQsWqKioiC9FwlzzzIH9+vXT119/7felWHJysvr166eNGzfyZUgYs9vtGjlypF544QX17NlTd999t4YPH65ly5bpiSee0Lp16zRmzBjOC4BDIAiFOLvdzoecBTFhBg41PDIzM1MlJSUMj7SA5pkDN27cqKysLOXm5raYMYyZA8Obx+PRe++9pwEDBqi2tlYPPfSQb11ycrIGDBggl8ulm266ieMA0AqCEBCCmDADDI/EwTMHfv75534zhjFzoDUcfBw46aSTWowQWbt2LccB4DAijtwEQGfTPGFGRUWFCgsLVVlZqb1796qyslKFhYWqqKhQfn4+J0BhjOGRkA7MHBgfH++3vGfPnrrvvvsYGhnmDj4ONI8QOffcczV48GDZ7XaOA8ARcEUICFFMmGFtDI9EM+4XtS6OA8DRIQgBIYwTIOtieCQOxv2i1sRxADg6DI0DQlxrwyEQ/hgeCYDjAHB0bIZhGGYXcTTq6uoUFxennTt3KjY21uxyACCoWnuOUEpKivLz8xkeCVgExwEcbN26dRo/frzmzZunAQMGmF1O0LUnGzA0DgBCGMMjAXAcAH4eghAAhDjuDwHAcQBoP+4RAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlkMQAgAAAGA5BCEAAAAAlmNqEOrfv79sNpvf65577jGzJAAAAAAW0MXsAoqLizV+/Hjf++7du5tYDQAAAAArMD0I9ejRQ8nJyWaXAQAAAMBCTL9H6MEHH1RCQoIGDRqkBx54QE1NTYdt39jYqLq6Or8XAAAAALSHqVeEbrvtNg0ZMkQ9e/bUxx9/rMmTJ6uqqkpPPPHEIX9m5syZmjFjRhCrBAAAABBuOvyK0PTp01tMgPDT16effipJuuOOO5SdnS2n06kbb7xRc+fO1ZNPPqmamppDbn/y5MnauXOn77Vp06aO/icAAAAACHMdfkVo4sSJGjNmzGHb9O/fv9Xlw4YNkyR99dVXSkhIaLWNw+GQw+E4qhoBAAAAWFuHB6HExEQlJib+rJ9dsWKFJCklJaUjSwIAAAAAP6bdI1RRUaGPPvpIo0aNUlxcnD755BPdcccd+vWvf61+/fqZVRYAAAAACzAtCDkcDr344ouaMWOGGhsblZaWpvHjx+sPf/iDWSUBAAAAsAjTgtCQIUP00UcfmbV7AAAAABZm+nOEAAAAACDYCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALCegQeiBBx7Q8OHDFRMTo/j4+FbbbNy4URdffLG6deumxMRE3XrrrWpqagpkWQAAAAAsrksgN97U1KQrrrhCWVlZevLJJ1us93g8Gj16tHr37q0PPvhANTU1GjdunAzD0OOPPx7I0gAAAABYWECD0IwZMyRJTz/9dKvr33zzTa1Zs0abNm1SamqqJOmRRx7RddddpwceeECxsbGBLA8AAACARZl6j1BFRYVOOeUUXwiSpAsuuECNjY367LPPTKwMAAAAQDgL6BWhI6murlZSUpLfsp49eyoyMlLV1dWt/kxjY6MaGxt97+vq6gJaIwAAAIDw0+4rQtOnT5fNZjvs69NPP23z9mw2W4tlhmG0ulySZs6cqbi4ON+rb9++7f0nAAAAALC4dl8RmjhxosaMGXPYNv3792/TtpKTk7V8+XK/ZTt27NCPP/7Y4kpRs8mTJ2vSpEm+93V1dYQhAAAAAO3S7iCUmJioxMTEDtl5VlaWHnjgAW3ZskUpKSmS9k+g4HA4NHTo0FZ/xuFwyOFwdMj+AQAAAFhTQO8R2rhxo3744Qdt3LhRHo9HK1eulCQdf/zx6t69u84//3ydfPLJGjt2rB566CH98MMPuuuuuzR+/HhmjAMAAAAQMAENQkVFRXrmmWd87wcPHixJevfddzVy5EjZ7XYtXrxY+fn5OuussxQdHa2rr75aDz/8cCDLAgAAAGBxAQ1CTz/99CGfIdSsX79++ve//x3IMgAAAADAj6nPEQIAAAAAM5j6HCEAAADAChoaGrRhw4aA7sPr9Wrp0qWSJJfLJa/Xq4iIwF33SEtLU1RUVMC2H2g2wzAMs4s4GnV1dYqLi9POnTuZYAEAAACd0rp16zR+/Hizy+hQ8+bN04ABA8wuw097sgFXhAAAAIAAS0tL07x58wKy7c8//1xz586V0+lUTk6OjjnmGH333Xd6/fXX5Xa7dfPNN2vIkCEdvt+0tLQO32YwcUUIAAAACFEej0e5ubnKyMhQSUmJ31A4r9erwsJCVVVVaeHChbLb7SZWGhztyQZMlgAAAACEKLfbrerqao0dO7bF/UARERHKy8vTli1b5Ha7Taqw8yIIAQAAACGqpqZGkpSent7q+oyMDL92OIAgBAAAAISohIQESVJVVVWr69evX+/XDgcQhAAAAIAQ5XQ6lZycrAULFsjr9fqt83q9Ki8vV0pKipxOp0kVdl4EIQAAACBE2e12FRQUqKKiQoWFhaqsrNTevXtVWVmpwsJCVVRUKD8/3xITJbQXs8YBAAAAIc7lcqm0tFTV1dW+ZSkpKcrPz1d2draJlQUXzxECAAAALCQ7O1tZWVlatGiRNm/erNTUVF166aWKjIw0u7ROiyAEAAAAhLjWrgi9/PLLKigosNQVofYgCAEAAAAhzOVyqaioSFlZWcrNzZXD4VBjY6OWL1+uoqIiFRcXE4ZawT1CAAAAQIjyeDzKzc1VXFycamtrtXXrVt+6pKQkxcfHq66uTgsXLrTEhAntyQbMGgcAAACEKLfbrerqaq1bt07HHXecysrK9MYbb6isrEzHHXec1q1bpy1btsjtdptdaqdDEAIAAABC1LZt2yRJZ555pkpKSpSZmamYmBhlZmaqpKREZ555pl87HEAQAgAAAEJUbW2tJOn//b//p4gI/1P7iIgI/fKXv/RrhwMIQgAAAECIio+PlyS9//778nq9fuu8Xq+WLl3q1w4HEIQAAACAENW7d29J0scff6zCwkJVVlZq7969qqysVGFhoT7++GO/djiA6bMBAACAEOV0OpWcnKy4uDitX79e+fn5vnUpKSk68cQTVVdXJ6fTaWKVnRNBCAAAAAhRdrtdBQUFKioq0rBhwzRmzBi/5wh99NFHKi4utsTU2e3Fc4QAAACAEOdyuTR79my/5wglJyeroKDAUg9T5TlCAAAAgMXYbDazSwgpBCEAAAAghLlcLhUVFSkjI8PvgaoZGRkqKiqSy+Uyu8ROiaFxAAAAQIjyeDzKzc1VRkaGSkpK/J4l5PV6VVhYqKqqKi1cuNAS9wkxNA4AAACwALfbrerqao0dO7bVB6rm5eVpy5YtcrvdJlXYeRGEAAAAgBBVU1MjSUpPT291fUZGhl87HEAQAgAAAEJUQkKCJKmqqqrV9evXr/drhwMIQgAAAECIan6g6oIFC+T1ev3Web1elZeXKyUlhQeqtoIgBAAAAISo5geqVlRUqLCwUJWVldq7d68qKytVWFioiooK5efnW2KihPZi1jgAAAAgxLlcLpWWlqq6utq3LCUlRfn5+TxQ9RAIQgAAAEAY8Hg8crvdqqmpUUJCgpxOp+WuBLUnG3QJUk0AAAAAAshut2vw4MFmlxEyuEcIAAAAgOUQhAAAAABYDkEIAAAAgOUQhAAAAABYDkEIAAAAgOUQhAAAAABYDkEIAAAAgOUQhAAAAABYDkEIAAAAgOUQhAAAAABYDkEIAAAAgOUQhAAAAABYDkEIAAAAgOUQhAAAAABYDkEIAAAAgOUQhAAAAABYDkEIAAAAgOUQhAAAAABYThezCwAAAABw9Dwej9xut2pqapSQkCCn0ym73W52WZ0WQQgAAAAIcS6XS6WlpaqurvYtS05OVkFBgbKzs02srPNiaBwAAAAQwlwul4qKipSRkaGysjK98cYbKisrU0ZGhoqKiuRyucwusVOyGYZhmF3E0airq1NcXJx27typ2NhYs8sBAAAAgsbj8Sg3N1cZGRkqKSlRRMSB6xxer1eFhYWqqqrSwoULLTFMrj3ZgCtCAAAAQIhyu92qrq7W2LFj/UKQJEVERCgvL09btmyR2+02qcLOK6BB6IEHHtDw4cMVExOj+Pj4VtvYbLYWr7lz5wayLAAAACAs1NTUSJLS09NbXZ+RkeHXDgcENAg1NTXpiiuu0IQJEw7b7qmnntKWLVt8r3HjxgWyLAAAACAsJCQkSJKqqqpaXb9+/Xq/djggoEFoxowZuuOOO3Tqqacetl18fLySk5N9r+jo6ECWBQAAAIQFp9Op5ORkLViwQF6v12+d1+tVeXm5UlJS5HQ6Taqw8+oU9whNnDhRiYmJ+sUvfqG5c+e2+CMCAAAAaMlut6ugoEAVFRUqLCxUZWWl9u7dq8rKShUWFqqiokL5+fmWmCihvUx/jtB9992nc845R9HR0Xr77bd15513avv27ZoyZUqr7RsbG9XY2Oh7X1dXF6xSAQAAgE4nOztbxcXFKi0tVX5+vm95SkqKiouLeY7QIbQ7CE2fPl0zZsw4bJtPPvlEp59+epu2d3DgGTRokCSpuLj4kEFo5syZR9w/AAAAYCXZ2dkaMWKE3G63ampqlJCQIKfTyZWgw2j3c4S2b9+u7du3H7ZN//79FRUV5Xv/9NNP6/bbb1dtbe0Rt//hhx9qxIgRqq6uVlJSUov1rV0R6tu3L88RAgAAACyuPc8RavcVocTERCUmJv7s4o5kxYoVioqKOuR02w6HQw6HI2D7BwAAABD+AnqP0MaNG/XDDz9o48aN8ng8WrlypSTp+OOPV/fu3fXqq6+qurpaWVlZio6O1rvvvqt7771Xv//97wk7AAAAAAImoEGoqKhIzzzzjO/94MGDJUnvvvuuRo4cqa5du2rOnDmaNGmSvF6vMjIyVFxcrIKCgkCWBQAAAMDi2n2PUGfTnnGAAAAAAMJXe7JBp3iOEAAAAAAEE0EIAAAAgOUQhAAAAABYDkEIAAAAgOUQhAAAAABYDkEIAAAAgOUQhAAAAABYDkEIAAAAgOUQhAAAAABYThezCzhahmFI2v8UWQAAAADW1ZwJmjPC4YR8ENq1a5ckqW/fviZXAgAAAKAz2LVrl+Li4g7bxma0JS51Yl6vV5s3b1aPHj1ks9nMLscUdXV16tu3rzZt2qTY2Fizy4EJ6AOgD4A+APoAJPqBYRjatWuXUlNTFRFx+LuAQv6KUEREhI499lizy+gUYmNjLdnhcQB9APQB0AdAH4Bk7X5wpCtBzZgsAQAAAIDlEIQAAAAAWA5BKAw4HA5NmzZNDofD7FJgEvoA6AOgD4A+AIl+0B4hP1kCAAAAALQXV4QAAAAAWA5BCAAAAIDlEIQAAAAAWA5BCAAAAIDlEIRCgMfj0fDhw/Wb3/zGb/nOnTvVt29fTZkyRZJ02223aejQoXI4HBo0aJAJlSJQ2tIH/vvf/yo3N1d9+/ZVdHS0Bg4cqMcee8ykitHR2tIHampqdOGFFyo1NVUOh0N9+/bVxIkTVVdXZ1LV6Eht/SxoVlNTo2OPPVY2m021tbVBrBSB1NZ+YLPZWrzmzp1rRslA52UgJHzxxRdGTEyMUV5e7ls2duxYw+l0Go2NjYZhGMYtt9xizJ492xg7dqxx2mmnmVQpAuVIfeDJJ580brnlFuO9994zvv76a2PBggVGdHS08fjjj5tYNTrSkfrADz/8YMyZM8f45JNPjG+++cZ46623jAEDBhi5ubkmVo2O1JbPgmaXXHKJkZOTY0gyduzYEeRKEUht6QeSjKeeesrYsmWL77V3716zSgY6JYJQCHnssceMnj17Gt99952xaNEio2vXrsaKFStatJs2bRpBKEy1tQ80y8/PN0aNGhW8AhFw7e0Djz32mHHssccGr0AEXFv6wJw5c4zs7Gzj7bffJgiFqSP1A0nGP//5T9PqQ3A988wzRq9evYyGhga/5ZdffrkxduxYk6rq/HiOUAgxDENnn3227Ha7Vq1apVtuuaXFUAhJmj59uhYtWqSVK1cGv0gEVFv7QLO8vDw1NDTo5ZdfDmKVCKT29IHNmzfr6quv1rHHHqvy8vIgV4pAOVIfWLNmjc455xwtX75c69ev16hRo7Rjxw7Fx8ebVzQ63JH6gc1m0zHHHKOGhgalp6frhhtu0O9//3tFRHBXRDiqr69XSkqK5s2bpyuuuEKStH37dh1zzDF64403NGrUKJMr7KRMDGH4GdauXWtIMk499VTjxx9/bLUNV4TCW1v6gGEYxrJly4yuXbsab775ZhCrQzAcqQ+MGTPGiI6ONiQZF198sVFfX29ClQikQ/WBhoYGw+l0GgsWLDAMwzDeffddrgiFscMdC+677z5j2bJlxooVK4yHH37YiImJMe677z6TKkUwTJgwwcjJyfG9f/TRR42MjAzD6/WaWFXnxtcCIWb+/PmKiYlRVVWVvv32W7PLgQna0gdWr16tSy65REVFRTrvvPOCXCEC7Uh94M9//rM+//xzLVq0SF9//bUmTZpkQpUIpEP1gcmTJ2vgwIHKy8szsToEy+GOBVOmTFFWVpYGDRqkO++8U8XFxXrooYdMqhTBMH78eL355pv67rvvJElPPfWUrrvuOtlsNpMr68TMTmJou2XLlhldunQxlixZYpx33nnG2Wef3WrK54pQ+GpLH1i9erXRp08fo7Cw0KQqEUhtPQ40W7p0qSHJ2Lx5cxCrRCAdrg+cdtppRkREhGG32w273W5EREQYkgy73W4UFRWZXDk6UnuPBR988IEhyaiurg5ilQi2IUOGGCUlJcZnn31mREREGBs3bjS7pE6NIBQi9u7da5xwwglGQUGBYRiGsWHDBqNHjx5GWVlZi7YEofDUlj5QWVlp9OnTx7j77rvNKhMB1J7jQLP333/fkGRUVVUFqUoE0pH6wFdffWWsWrXK95o/f74hyVi2bJmxdetWM0tHB/o5x4LHH3/ciIqKanEzPcLLnDlzfH3j/PPPN7ucTo8gFCJuvfVW47jjjjN2797tW/a3v/3N6N69u+8E58svvzRWrFhh3HTTTcaJJ55orFixwlixYkWLKVURmo7UByorK43evXsb11xzjd90qd9//72JVaMjHakPLF682Jg/f76xatUq3/vMzEzjrLPOMrFqdKS2fBYcjHuEwtOR+sErr7xi/O1vfzNWrVplfPXVV8a8efOM2NhY49ZbbzWxagTDzp07jZiYGCMyMtJ44YUXzC6n0yMIhYD33nvPsNvtxtKlS1usO//8832Xw7Ozsw1JLV58Exz62tIHioqKWv37p6WlBb9gdLi29IF33nnHyMrKMuLi4oyoqCjjhBNOMP74xz9yEhwm2vpZcDCCUPhpSz947bXXjEGDBhndu3c3YmJijFNOOcV49NFHDzvBDsLH2LFjW51KGy0xfTYAAAAQJs477zwNHDhQf/nLX8wupdMjCAEAAAAh7ocfftCbb76pa665RmvWrNGAAQPMLqnT62J2AQAAAACOzpAhQ7Rjxw49+OCDhKA24ooQAAAAAMvhgaoAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALIcgBAAAAMByCEIAAAAALOf/AyLXSReJkz69AAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from tabulate import tabulate\n",
    "\n",
    "# 读取Excel文件\n",
    "file_path = '/Users/shunxinyao/Desktop/DMLdata.xlsx'  # 替换为你的文件路径\n",
    "df = pd.read_excel(file_path)\n",
    "\n",
    "# 使用describe()方法生成统计摘要\n",
    "summary = df.describe()\n",
    "\n",
    "# 使用tabulate库格式化输出统计摘要表格\n",
    "print(tabulate(summary, headers='keys', tablefmt='fancy_grid'))\n",
    "\n",
    "# 绘制箱型图\n",
    "plt.figure(figsize=(10, 6))\n",
    "sns.boxplot(data=df)\n",
    "plt.title('Boxplot of Each Column')\n",
    "plt.show()\n",
    "\n",
    "# 绘制直方图\n",
    "plt.figure(figsize=(10, 6))\n",
    "df.hist(bins=20, edgecolor='black', figsize=(10, 6))\n",
    "plt.suptitle('Histogram of Each Column', fontsize=16)\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "56ee5faf-2228-40b7-9987-fe9e4763b081",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "统计数据表图片保存为：/Users/shunxinyao/Desktop/table_image.png\n",
      "箱型图保存为：/Users/shunxinyao/Desktop/boxplot_image.png\n",
      "直方图保存为：/Users/shunxinyao/Desktop/histogram_image.png\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from tabulate import tabulate\n",
    "\n",
    "# 读取Excel文件\n",
    "file_path = '/Users/shunxinyao/Desktop/DMLdata.xlsx'  # 用户的文件路径\n",
    "df = pd.read_excel(file_path)\n",
    "\n",
    "# 使用describe()方法生成统计摘要\n",
    "summary = df.describe()\n",
    "\n",
    "# 格式化输出统计数据表为图片\n",
    "summary_table = tabulate(summary, headers='keys', tablefmt='fancy_grid')\n",
    "\n",
    "# 创建一个空的图形，用于保存统计数据表\n",
    "fig, ax = plt.subplots(figsize=(12, 6))\n",
    "ax.text(0.5, 0.5, summary_table, ha='center', va='center', fontsize=12, fontfamily='monospace')\n",
    "ax.axis('off')\n",
    "\n",
    "# 保存统计数据表为图片\n",
    "table_img_path = '/Users/shunxinyao/Desktop/table_image.png'  # 保存在桌面\n",
    "fig.savefig(table_img_path, bbox_inches='tight')\n",
    "plt.close(fig)\n",
    "\n",
    "# 绘制箱型图\n",
    "plt.figure(figsize=(10, 6))\n",
    "sns.boxplot(data=df)\n",
    "plt.title('Boxplot of Each Column')\n",
    "\n",
    "# 保存箱型图为图片\n",
    "boxplot_img_path = '/Users/shunxinyao/Desktop/boxplot_image.png'  # 保存在桌面\n",
    "plt.savefig(boxplot_img_path)\n",
    "plt.close()\n",
    "\n",
    "# 绘制直方图\n",
    "plt.figure(figsize=(10, 6))\n",
    "df.hist(bins=20, edgecolor='black', figsize=(10, 6))\n",
    "plt.suptitle('Histogram of Each Column', fontsize=16)\n",
    "\n",
    "# 保存直方图为图片\n",
    "histogram_img_path = '/Users/shunxinyao/Desktop/histogram_image.png'  # 保存在桌面\n",
    "plt.tight_layout()\n",
    "plt.savefig(histogram_img_path)\n",
    "plt.close()\n",
    "\n",
    "# 输出保存的图片路径\n",
    "print(f\"统计数据表图片保存为：{table_img_path}\")\n",
    "print(f\"箱型图保存为：{boxplot_img_path}\")\n",
    "print(f\"直方图保存为：{histogram_img_path}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "991749d0-5d5f-4ec2-8cf1-b220b2842b72",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:base] *",
   "language": "python",
   "name": "conda-base-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

